Hadronic vacuum polarization using gradient flow

The gradient-flow operator product expansion for QCD current correlators including operators up to mass dimension four is calculated through NNLO. This paves an alternative way for efficient lattice evaluations of hadronic vacuum polarization functions. In addition, flow-time evolution equations for flowed composite operators are derived. Their explicit form for the non-trivial dimension-four operators of QCD is given through order $\alpha_s^3$.

==> anc/gradflow-evol-anc.m <==
(*
   Ancillary file to the paper
   "Hadronic vacuum polarization using gradient flow"
   by R.V. Harlander, F. Lange, T. Neumann,
   https://arXiv.org/abs/2007.01057

   The notation should be obvious from the comparison to that paper.
*)
Print["Read decstring, zeta01anc, zeta21anc, zeta13anc, zeta02anc, zeta22anc, zeta23anc, gamma22anc, gamma3anc, ZetaMatrix22anc from gradflow-evol-anc.m."];
 
zeta01anc = (0.00949886096646916607286369967591196615`20.*na)/t^2 + 
     (0.0179647688572867954318888846440069359`19.72784825025708*api*ca*na)/
      t^2 + (0.016610200360286438*api^2*ca^2*na)/t^2 + 
     (0.00870728921926340223345839136958596897`20.*api*ca*lmut*na)/t^2 + 
     (0.039663769422941586*api^2*ca^2*lmut*na)/t^2 + 
     (0.007981681784324832*api^2*ca^2*lmut^2*na)/t^2 - 
     (0.00211085799254870357174748881686932581`20.*api*na*nf*tr)/t^2 - 
     (0.01873960149555798*api^2*ca*na*nf*tr)/t^2 + 
     (0.0029087751144355203*api^2*cf*na*nf*tr)/t^2 - 
     (0.00316628698882305535762123322530398872`20.*api*lmut*na*nf*tr)/t^2 - 
     (0.019804277627225975*api^2*ca*lmut*na*nf*tr)/t^2 - 
     (0.0023747152416172482*api^2*cf*lmut*na*nf*tr)/t^2 - 
     (0.005804859479508935*api^2*ca*lmut^2*na*nf*tr)/t^2 + 
     (0.0011497616687364703*api^2*na*nf^2*tr^2)/t^2 + 
     (0.0014072386616991292*api^2*lmut*na*nf^2*tr^2)/t^2 + 
     (0.0010554289962743514*api^2*lmut^2*na*nf^2*tr^2)/t^2
 
zeta21anc = (0.03799544386587666429145479870364786459`20.*api*na*nf*tr)/t + 
     (0.28260584164495395*api^2*ca*na*nf*tr)/t + 
     (0.07599088773175357*api^2*cf*na*nf*tr)/t + 
     (0.06965831375410715*api^2*ca*lmut*na*nf*tr)/t + 
     (0.05699316579881519*api^2*cf*lmut*na*nf*tr)/t - 
     (0.03799544386587666429145479870364786459`20.*api*na*nl*tr)/t - 
     (0.28260584164495384*api^2*ca*na*nl*tr)/t - 
     (0.07599088773175357*api^2*cf*na*nl*tr)/t - 
     (0.06965831375410715*api^2*ca*lmut*na*nl*tr)/t - 
     (0.05699316579881519*api^2*cf*lmut*na*nl*tr)/t - 
     (0.042217159850974025*api^2*na*nf^2*tr^2)/t - 
     (0.025330295910584447*api^2*lmut*na*nf^2*tr^2)/t + 
     (0.042217159850974025*api^2*na*nf*nl*tr^2)/t + 
     (0.025330295910584447*api^2*lmut*na*nf*nl*tr^2)/t
 
zeta13anc = -0.03083713011176944642378766774696011284`19.51519426678231*api*
      cf*nc*nf - 0.020988974854837972*api^2*ca*cf*nc*nf - 
     0.17459367827828148*api^2*cf^2*nc*nf - 
     0.03799544386587666429145479870364786459`20.*api*cf*lmut*nc*nf - 
     0.03598755535951348*api^2*ca*cf*lmut*nc*nf - 0.2074516249343154*api^2*
      cf^2*lmut*nc*nf - 0.03799544386587666429145479870364786459`20.*api*cf*
      lmut^2*nc*nf - 0.2285003776933972*api^2*ca*cf*lmut^2*nc*nf - 
     0.10448747063116104*api^2*cf^2*lmut^2*nc*nf - 0.046438875836071446*api^2*
      ca*cf*lmut^3*nc*nf - 0.03799544386587671*api^2*cf^2*lmut^3*nc*nf + 
     0.03083713011176944642378766774696011284`19.51519426678231*api*cf*nc*
      nl + 0.02098897485484108*api^2*ca*cf*nc*nl + 0.17459367827828154*api^2*
      cf^2*nc*nl + 0.03799544386587666429145479870364786459`20.*api*cf*lmut*
      nc*nl + 0.035987555359513035*api^2*ca*cf*lmut*nc*nl + 
     0.20745162493431546*api^2*cf^2*lmut*nc*nl + 
     0.03799544386587666429145479870364786459`20.*api*cf*lmut^2*nc*nl + 
     0.22850037769339726*api^2*ca*cf*lmut^2*nc*nl + 
     0.10448747063116104*api^2*cf^2*lmut^2*nc*nl + 0.046438875836071446*api^2*
      ca*cf*lmut^3*nc*nl + 0.03799544386587671*api^2*cf^2*lmut^3*nc*nl - 
     0.09554987279058613*api^2*cf*nc*nf^2*tr - 0.026431282279198665*api^2*cf*
      lmut*nc*nf^2*tr + 0.05488230780626621*api^2*cf*lmut^2*nc*nf^2*tr + 
     0.01688686394038963*api^2*cf*lmut^3*nc*nf^2*tr + 
     0.3150791040156469*api^2*cf*nc*nf*nl*tr + 0.17841305774270555*api^2*cf*
      lmut*nc*nf*nl*tr - 0.0548823078062662*api^2*cf*lmut^2*nc*nf*nl*tr - 
     0.01688686394038963*api^2*cf*lmut^3*nc*nf*nl*tr - 
     0.21952923122506188*api^2*cf*nc*nl^2*tr - 0.15198177546350702*api^2*cf*
      lmut*nc*nl^2*tr
 
zeta02anc = (-0.01266514795529222143048493290121595486`20.*nc*nf)/t^2
 
zeta22anc = (0.02533029591058444286096986580243190973`20.*nc*nf)/t + 
     (0.02345688707129704922734762660974906096`19.556028452366835*api*cf*nc*
       nf)/t + (0.053419014904579405*api^2*ca*cf*nc*nf)/t + 
     (0.05196698551992748*api^2*cf^2*nc*nf)/t + 
     (0.03799544386587666429145479870364786459`20.*api*cf*lmut*nc*nf)/t + 
     (0.07269045280132792*api^2*ca*cf*lmut*nc*nf)/t + 
     (0.03993476109018406*api^2*cf^2*lmut*nc*nf)/t + 
     (0.017414578438527006*api^2*ca*cf*lmut^2*nc*nf)/t + 
     (0.028496582899407426*api^2*cf^2*lmut^2*nc*nf)/t - 
     (0.02533029591058444286096986580243190973`20.*nc*nl)/t - 
     (0.02345688707129704922734762660974906096`19.556028452366835*api*cf*nc*
       nl)/t - (0.053419014904579405*api^2*ca*cf*nc*nl)/t - 
     (0.051966985519927386*api^2*cf^2*nc*nl)/t - 
     (0.03799544386587666429145479870364786459`20.*api*cf*lmut*nc*nl)/t - 
     (0.07269045280132794*api^2*ca*cf*lmut*nc*nl)/t - 
     (0.03993476109018408*api^2*cf^2*lmut*nc*nl)/t - 
     (0.017414578438527006*api^2*ca*cf*lmut^2*nc*nl)/t - 
     (0.028496582899407426*api^2*cf^2*lmut^2*nc*nl)/t - 
     (0.006811533161412834*api^2*cf*nc*nf^2*tr)/t - 
     (0.018373252319842548*api^2*cf*lmut*nc*nf^2*tr)/t - 
     (0.006332573977646116*api^2*cf*lmut^2*nc*nf^2*tr)/t + 
     (0.006811533161412734*api^2*cf*nc*nf*nl*tr)/t + 
     (0.01837325231984255*api^2*cf*lmut*nc*nf*nl*tr)/t + 
     (0.006332573977646116*api^2*cf*lmut^2*nc*nf*nl*tr)/t
 
zeta23anc = 0.05066059182116888572193973160486381945`20.*nc*nf - 
     0.00754102815361559840192098782637230396`17.92886029698481*api*cf*nc*
      nf - 0.03599479465400551*api^2*ca*cf*nc*nf + 0.3535820523755966*api^2*
      cf^2*nc*nf + 0.05066059182116888572193973160486381945`20.*lmut*nc*nf + 
     0.13211743333152876383983281603255118831`19.664848597353984*api*cf*lmut*
      nc*nf + 0.07789252488102139*api^2*ca*cf*lmut*nc*nf + 
     0.21424304581483655*api^2*cf^2*lmut*nc*nf + 
     0.07599088773175332858290959740729572918`20.*api*cf*lmut^2*nc*nf + 
     0.1306065081870352*api^2*ca*cf*lmut^2*nc*nf + 0.2076750109637655*api^2*
      cf^2*lmut^2*nc*nf + 0.023219437918035362*api^2*ca*cf*lmut^3*nc*nf + 
     0.07599088773175366*api^2*cf^2*lmut^3*nc*nf - 
     0.05066059182116888572193973160486381945`20.*nc*nl + 
     0.00754102815361559840192098782637230396`17.92886029698481*api*cf*nc*
      nl + 0.0359947946540054*api^2*ca*cf*nc*nl - 0.3535820523755999*api^2*
      cf^2*nc*nl - 0.05066059182116888572193973160486381945`20.*lmut*nc*nl - 
     0.13211743333152876383983281603255118831`19.664848597353977*api*cf*lmut*
      nc*nl - 0.0778925248810215*api^2*ca*cf*lmut*nc*nl - 
     0.21424304581483633*api^2*cf^2*lmut*nc*nl - 
     0.07599088773175332858290959740729572918`20.*api*cf*lmut^2*nc*nl - 
     0.13060650818703518*api^2*ca*cf*lmut^2*nc*nl - 
     0.20767501096376553*api^2*cf^2*lmut^2*nc*nl - 0.023219437918035362*api^2*
      ca*cf*lmut^3*nc*nl - 0.07599088773175366*api^2*cf^2*lmut^3*nc*nl - 
     0.32615469054937773*api^2*cf*nc*nf^2*tr - 0.2268913066959095*api^2*cf*
      lmut*nc*nf^2*tr - 0.04720543143266606*api^2*cf*lmut^2*nc*nf^2*tr - 
     0.008443431970194816*api^2*cf*lmut^3*nc*nf^2*tr + 
     0.5065645286470745*api^2*cf*nc*nf*nl*tr + 0.3788730821594162*api^2*cf*
      lmut*nc*nf*nl*tr + 0.047205431432666124*api^2*cf*lmut^2*nc*nf*nl*tr + 
     0.008443431970194818*api^2*cf*lmut^3*nc*nf*nl*tr - 
     0.18040983809769842*api^2*cf*nc*nl^2*tr - 0.15198177546350672*api^2*cf*
      lmut*nc*nl^2*tr
 
gamma22anc = {{0.09375`20.*api^2*ca^2 + 
       0.55421982154095033800656499408994158246`20.*api^3*ca^3 + 
       0.171875`20.*api^3*ca^3*lmut + 0.125`20.*api^2*ca*nf*tr + 
       0.59392006489419987708852182033093033365`20.*api^3*ca^2*nf*tr + 
       0.875`20.*api^2*cf*nf*tr + 
       4.04052132018417699703223322523668498992`20.*api^3*ca*cf*nf*tr + 
       0.06265571857615141495690595099195772711`20.*api^3*cf^2*nf*tr + 
       0.16666666666666666666666666666666666667`20.*api^3*ca^2*lmut*nf*tr + 
       1.60416666666666666666666666666666666667`20.*api^3*ca*cf*lmut*nf*tr - 
       0.14583333333333333333333333333333333333`20.*api^3*ca*nf^2*tr^2 - 
       0.97222222222222222222222222222222222222`20.*api^3*cf*nf^2*tr^2 - 
       0.08333333333333333333333333333333333333`20.*api^3*ca*lmut*nf^2*tr^2 - 
       0.58333333333333333333333333333333333333`20.*api^3*cf*lmut*nf^2*tr^2, 
      -1.5`20.*api*cf - 7.64583333333333333333333333333333333333`20.*api^2*ca*
        cf - 21.46700613492423011766182790564137677126`19.063409540683107*
        api^3*ca^2*cf - 2.46315959559154136694549907372510626984`20.*api^2*
        cf^2 - 15.36570609015566912275399622273424161318`19.81843231284533*
        api^3*ca*cf^2 - 
       0.20550169311859571263443823374702015178`17.701162806189803*api^3*
        cf^3 - 2.75`20.*api^2*ca*cf*lmut - 
       23.15104166666666666666666666666666666667`20.*api^3*ca^2*cf*lmut - 
       6.77368888787673875910012245274404224206`20.*api^3*ca*cf^2*lmut - 
       3.78125`20.*api^3*ca^2*cf*lmut^2 + 
       1.66666666666666666666666666666666666667`20.*api^2*cf*nf*tr + 
       18.40334213455572274838774684406821750851`19.37717507232849*api^3*ca*
        cf*nf*tr + 2.77476198215862388946397497094101440171`18.77412194549933*
        api^3*cf^2*nf*tr + api^2*cf*lmut*nf*tr + 
       13.47916666666666666666666666666666666667`20.*api^3*ca*cf*lmut*nf*tr + 
       3.21315959559154136694549907372510626984`20.*api^3*cf^2*lmut*nf*tr + 
       2.75`20.*api^3*ca*cf*lmut^2*nf*tr - 
       2.21135592231300210712509647221190148349`20.*api^3*cf*nf^2*tr^2 - 
       1.66666666666666666666666666666666666667`20.*api^3*cf*lmut*nf^2*tr^2 - 
       0.5`20.*api^3*cf*lmut^2*nf^2*tr^2}, 
     {0.05003309072983655991475981048414700001`20.*api^3*ca^2*nf*tr - 
       0.01900206087012969085966858550491472233`20.*api^3*ca*cf*nf*tr + 
       0.04809402761339276609160249315727987878`20.*api^3*ca*nf^2*tr^2 + 
       0.3714931736497441300095764553351205051`20.*api^3*cf*nf^2*tr^2, 
      -1.27609753063927527980002721172089827602`19.92827113620786*api^2*ca*
        cf - 8.26595798186921158201775920422399361862`19.445155637335343*
        api^3*ca^2*cf + 
       9.55396856496251419356294640164610941622`19.300383904054463*api^3*ca*
        cf^2 - 2.33951213950533801296671655482164683936`19.928271136207865*
        api^3*ca^2*cf*lmut - 
       0.16096453431299080734544465028330971781`19.137665945696213*api^2*cf*
        nf*tr + 0.46825282094667975826937773914921326177`18.077885839303637*
        api^3*ca*cf*nf*tr - 
       3.25129950656999059085251540293938889411`19.112976022564602*api^3*cf^2*
        nf*tr + 0.55563004085236703973336961562786436802`19.246082097414998*
        api^3*ca*cf*lmut*nf*tr + 
       0.53273745869255457311554668926344704936`18.544724901593696*api^3*cf*
        nf^2*tr^2 + 
       0.10730968954199387156362976685553981188`19.137665945696206*api^3*cf*
        lmut*nf^2*tr^2}}
 
gamma3anc = {0.03799544386587666429145479870364786459`20.*api*cf*nc*nf + 
      0.3513548862731737*api^2*ca*cf*nc*nf - 0.09397804430208023*api^2*cf^2*
       nc*nf + 0.06965831375410714*api^2*ca*cf*lmut*nc*nf + 
      0.11398633159762955*api^2*cf^2*lmut*nc*nf - 
      0.03799544386587666429145479870364786459`20.*api*cf*nc*nl - 
      0.3513548862731741*api^2*ca*cf*nc*nl + 0.09397804430208034*api^2*cf^2*
       nc*nl - 0.06965831375410714*api^2*ca*cf*lmut*nc*nl - 
      0.1139863315976295*api^2*cf^2*lmut*nc*nl - 0.11086560198114681*api^2*cf*
       nc*nf^2*tr - 0.02533029591058461*api^2*cf*lmut*nc*nf^2*tr + 
      0.2628473774446537*api^2*cf*nc*nf*nl*tr + 0.025330295910584638*api^2*cf*
       lmut*nc*nf*nl*tr - 0.15198177546350702*api^2*cf*nc*nl^2*tr, 
     0.05066059182116888572193973160486381945`20.*nc*nf + 
      0.13211743333152876383983281603255118831`19.664848597353984*api*cf*nc*
       nf + 0.14254038100473926*api^2*ca*cf*nc*nf + 0.21424304581483655*api^2*
       cf^2*nc*nf + 0.15198177546350665716581919481459145835`20.*api*cf*lmut*
       nc*nf + 0.3258608724977883*api^2*ca*cf*lmut*nc*nf + 
      0.415350021927531*api^2*cf^2*lmut*nc*nf + 0.06965831375410608*api^2*ca*
       cf*lmut^2*nc*nf + 0.227972663195261*api^2*cf^2*lmut^2*nc*nf - 
      0.05066059182116888572193973160486381945`20.*nc*nl - 
      0.13211743333152876383983281603255118831`19.664848597353977*api*cf*nc*
       nl - 0.14254038100473937*api^2*ca*cf*nc*nl - 0.21424304581483633*api^2*
       cf^2*nc*nl - 0.15198177546350665716581919481459145835`20.*api*cf*lmut*
       nc*nl - 0.3258608724977883*api^2*ca*cf*lmut*nc*nl - 
      0.41535002192753107*api^2*cf^2*lmut*nc*nl - 0.06965831375410608*api^2*
       ca*cf*lmut^2*nc*nl - 0.227972663195261*api^2*cf^2*lmut^2*nc*nl - 
      0.21873674812539445*api^2*cf*nc*nf^2*tr - 0.08625630429481718*api^2*cf*
       lmut*nc*nf^2*tr - 0.02533029591058445*api^2*cf*lmut^2*nc*nf^2*tr + 
      0.3707185235889012*api^2*cf*nc*nf*nl*tr + 0.08625630429481729*api^2*cf*
       lmut*nc*nf*nl*tr + 0.025330295910584454*api^2*cf*lmut^2*nc*nf*nl*tr - 
      0.15198177546350672*api^2*cf*nc*nl^2*tr}
 
ZetaMatrix22anc = {{1 + (7*api*ca)/8 + (api*(4*ca*ep + 42*ca*ep*ltt0))/48 + 
       (api*(4*ca*ep^2*ltt0 + 21*ca*ep^2*ltt0^2))/48 + 
       (api^2*(18160*ca^2 + 1350*ca^2*ltt0 - 800*ca*nf*tr + 2700*cf*nf*tr + 
          1800*ca*ltt0*nf*tr + 3600*cf*ltt0*nf*tr - 15660*ca^2*Log[2] + 
          9720*ca^2*Log[3]))/14400 + 
       (api^2*(-4684*ca^2*ep + 37420*ca^2*ep*ltt0 + 7125*ca^2*ep*ltt0^2 + 
          315*ca^2*ep*Pi^2 - 600*ca*ep*nf*tr + 1350*cf*ep*nf*tr - 
          2000*ca*ep*ltt0*nf*tr + 5400*cf*ep*ltt0*nf*tr - 
          300*ca*ep*ltt0^2*nf*tr + 3600*cf*ep*ltt0^2*nf*tr - 
          200*ca*ep*nf*Pi^2*tr + 300*cf*ep*nf*Pi^2*tr - 
          30256*ca^2*ep*Log[2] - 31320*ca^2*ep*ltt0*Log[2] + 
          8100*ca^2*ep*Log[2]^2 + 12087*ca^2*ep*Log[3] + 19440*ca^2*ep*ltt0*
           Log[3] - 11880*ca^2*ep*Log[2]*Log[3] + 4860*ca^2*ep*Log[3]^2 + 
          3780*ca^2*ep*PolyLog[2, 1/4] - 3780*ca^2*ep*PolyLog[2, 3/4]))/
        14400, -(api*(5*cf + 6*cf*ltt0))/4 - 
       (api*ep*(9*cf + 10*cf*ltt0 + 6*cf*ltt0^2))/8 - 
       (api*ep^2*(17*cf + 18*cf*ltt0 + 10*cf*ltt0^2 + 4*cf*ltt0^3))/16 - 
       (api^2*(3448*ca*cf + 255*cf^2 + 3670*ca*cf*ltt0 + 180*cf^2*ltt0 + 
          660*ca*cf*ltt0^2 + 30*ca*cf*Pi^2 - 900*cf*nf*tr - 
          800*cf*ltt0*nf*tr - 240*cf*ltt0^2*nf*tr - 40*cf*nf*Pi^2*tr + 
          17092*ca*cf*Log[2] - 1680*ca*cf*Log[2]^2 - 12834*ca*cf*Log[3] + 
          840*ca*cf*Log[2]*Log[3] - 480*ca*cf*PolyLog[2, 1/4] - 
          420*ca*cf*PolyLog[2, 3/4]))/480 - 
       (api^2*ep*(358144*ca*cf + 9225*cf^2 + 238380*ca*cf*ltt0 + 
          15300*cf^2*ltt0 + 136050*ca*cf*ltt0^2 + 5400*cf^2*ltt0^2 + 
          19800*ca*cf*ltt0^3 - 23090*ca*cf*Pi^2 + 450*cf^2*Pi^2 + 
          1800*ca*cf*ltt0*Pi^2 - 66300*cf*nf*tr - 64800*cf*ltt0*nf*tr - 
          30000*cf*ltt0^2*nf*tr - 7200*cf*ltt0^3*nf*tr - 3000*cf*nf*Pi^2*tr - 
          2400*cf*ltt0*nf*Pi^2*tr + 231196*ca*cf*Log[2] + 
          1025520*ca*cf*ltt0*Log[2] - 73800*ca*cf*Log[2]^2 - 
          100800*ca*cf*ltt0*Log[2]^2 - 7200*ca*cf*Log[2]^3 - 
          286542*ca*cf*Log[3] - 770040*ca*cf*ltt0*Log[3] + 
          293280*ca*cf*Log[2]*Log[3] + 50400*ca*cf*ltt0*Log[2]*Log[3] + 
          7200*ca*cf*Log[2]^2*Log[3] - 192510*ca*cf*Log[3]^2 - 
          1800*ca*cf*Log[2]*Log[3]^2 - 325680*ca*cf*PolyLog[2, 1/4] - 
          28800*ca*cf*ltt0*PolyLog[2, 1/4] + 238380*ca*cf*PolyLog[2, 3/4] - 
          25200*ca*cf*ltt0*PolyLog[2, 3/4] - 3600*ca*cf*Log[2]*
           PolyLog[2, 3/4] + 1800*ca*cf*Log[3]*PolyLog[2, 3/4] + 
          27000*ca*cf*PolyLog[3, 1/4] - 1800*ca*cf*PolyLog[3, 3/4] + 
          1800*ca*cf*Zeta[3]))/14400}, 
     {(5*api*nf*tr)/12 + (api*(3*ep*nf*tr + 10*ep*ltt0*nf*tr))/24 + 
       (api*(3*ep^2*nf*tr + 6*ep^2*ltt0*nf*tr + 10*ep^2*ltt0^2*nf*tr))/48 + 
       (api^2*(209*ca*nf*tr + 120*cf*nf*tr - 150*cf*ltt0*nf*tr + 
          20*cf*nf*Pi^2*tr + 150*cf*ltt0*nf*tr*xring + 216*ca*nf*tr*Log[2] + 
          1800*cf*nf*tr*Log[2] - 200*cf*nf*tr*xring*Log[2] - 
          960*cf*nf*tr*Log[2]^2 - 162*ca*nf*tr*Log[3] - 
          1110*cf*nf*tr*Log[3] - 150*cf*nf*tr*xring*Log[3] + 
          480*cf*nf*tr*Log[2]*Log[3] - 240*cf*nf*tr*PolyLog[2, 3/4]))/480 + 
       api^2*(((3*ep*nf*tr + 10*ep*ltt0*nf*tr)*(3*cf*ltt0*xring - 
            4*cf*xring*Log[2] - 3*cf*xring*Log[3]))/96 + 
         (1317*ca*ep*nf*tr + 2600*cf*ep*nf*tr + 12540*ca*ep*ltt0*nf*tr + 
           5850*cf*ep*ltt0*nf*tr - 6750*cf*ep*ltt0^2*nf*tr - 
           1570*ca*ep*nf*Pi^2*tr - 800*cf*ep*nf*Pi^2*tr + 1200*cf*ep*ltt0*nf*
            Pi^2*tr + 53428*ca*ep*nf*tr*Log[2] + 100200*cf*ep*nf*tr*Log[2] + 
           12960*ca*ep*ltt0*nf*tr*Log[2] + 108000*cf*ep*ltt0*nf*tr*Log[2] + 
           38400*ca*ep*nf*tr*Log[2]^2 - 55200*cf*ep*nf*tr*Log[2]^2 - 
           57600*cf*ep*ltt0*nf*tr*Log[2]^2 + 28800*cf*ep*nf*tr*Log[2]^3 - 
           30456*ca*ep*nf*tr*Log[3] - 62850*cf*ep*nf*tr*Log[3] - 
           9720*ca*ep*ltt0*nf*tr*Log[3] - 66600*cf*ep*ltt0*nf*tr*Log[3] - 
           15960*ca*ep*nf*tr*Log[2]*Log[3] + 54600*cf*ep*nf*tr*Log[2]*
            Log[3] + 28800*cf*ep*ltt0*nf*tr*Log[2]*Log[3] - 
           28800*cf*ep*nf*tr*Log[2]^2*Log[3] - 2430*ca*ep*nf*tr*Log[3]^2 - 
           16650*cf*ep*nf*tr*Log[3]^2 + 7200*cf*ep*nf*tr*Log[2]*Log[3]^2 - 
           8640*ca*ep*nf*tr*PolyLog[2, 1/4] - 18000*cf*ep*nf*tr*
            PolyLog[2, 1/4] + 12840*ca*ep*nf*tr*PolyLog[2, 3/4] + 
           6000*cf*ep*nf*tr*PolyLog[2, 3/4] - 14400*cf*ep*ltt0*nf*tr*
            PolyLog[2, 3/4] + 14400*cf*ep*nf*tr*Log[2]*PolyLog[2, 3/4] - 
           7200*cf*ep*nf*tr*Log[3]*PolyLog[2, 3/4] + 7200*cf*ep*nf*tr*
            PolyLog[3, 1/4] + 7200*cf*ep*nf*tr*PolyLog[3, 3/4] - 
           7200*cf*ep*nf*tr*Zeta[3])/14400), 
      1 + (api*(2*cf*ep + 4*cf*ep*ltt0 - 12*cf*ep*ltt0^2))/32 + 
       (api*(cf*ep^2 + 2*cf*ep^2*ltt0 + 2*cf*ep^2*ltt0^2 - 4*cf*ep^2*ltt0^3))/
        32 + (api*(cf - 6*cf*ltt0 + 6*cf*ltt0*xring - 8*cf*xring*Log[2] - 
          6*cf*xring*Log[3]))/8 + (api^2*(-3455*ca*cf + 705*cf^2 - 
          4240*ca*cf*ltt0 - 660*ca*cf*ltt0^2 + 540*cf^2*ltt0^2 + 
          50*ca*cf*Pi^2 + 750*cf^2*Pi^2 + 3996*cf*nf*tr - 400*cf*ltt0*nf*tr + 
          240*cf*ltt0^2*nf*tr + 40*cf*nf*Pi^2*tr + 120*c2cacf*ca*cf*xring + 
          120*c2cf2*cf^2*xring + 4460*ca*cf*ltt0*xring + 
          660*ca*cf*ltt0^2*xring - 540*cf^2*ltt0^2*xring + 
          120*c2cftr*cf*nf*tr*xring - 880*cf*ltt0*nf*tr*xring - 
          240*cf*ltt0^2*nf*tr*xring - 13200*ca*cf*Log[2] + 
          27360*cf^2*Log[2] + 960*ca*cf*ltt0*Log[2] + 960*cf^2*ltt0*Log[2] - 
          24416*cf*nf*tr*Log[2] - 240*cf^2*xring*Log[2] - 
          2720*ca*cf*ltt0*xring*Log[2] - 960*cf^2*ltt0*xring*Log[2] + 
          640*cf*ltt0*nf*tr*xring*Log[2] - 3360*ca*cf*Log[2]^2 - 
          14400*cf^2*Log[2]^2 - 1920*cf*nf*tr*Log[2]^2 + 7560*ca*cf*Log[3] - 
          12960*cf^2*Log[3] + 11952*cf*nf*tr*Log[3] - 180*cf^2*xring*Log[3] - 
          1320*ca*cf*ltt0*xring*Log[3] + 480*cf*ltt0*nf*tr*xring*Log[3] + 
          1920*ca*cf*Log[2]*Log[3] + 7440*cf^2*Log[2]*Log[3] + 
          960*cf*nf*tr*Log[2]*Log[3] + 480*ca*cf*PolyLog[2, 1/4] + 
          2400*cf^2*PolyLog[2, 1/4] - 960*ca*cf*PolyLog[2, 3/4] - 
          3720*cf^2*PolyLog[2, 3/4] - 480*cf*nf*tr*PolyLog[2, 3/4]))/1920 + 
       api^2*((cf*ep*(3*nf*tr + 6*ltt0*nf*tr + 10*ltt0^2*nf*tr))/32 - 
         ((-(cf*ep) - 2*cf*ep*ltt0 + 6*cf*ep*ltt0^2)*(3*cf*ltt0*xring - 
            4*cf*xring*Log[2] - 3*cf*xring*Log[3]))/64 + 
         (-190425*ca*cf*ep + 14175*cf^2*ep - 204000*ca*cf*ep*ltt0 + 
           39600*cf^2*ep*ltt0 - 123900*ca*cf*ep*ltt0^2 - 
           2700*cf^2*ep*ltt0^2 - 19800*ca*cf*ep*ltt0^3 + 16200*cf^2*ep*
            ltt0^3 - 20250*ca*cf*ep*Pi^2 + 65250*cf^2*ep*Pi^2 + 
           3000*ca*cf*ep*ltt0*Pi^2 + 45000*cf^2*ep*ltt0*Pi^2 - 
           166612*cf*ep*nf*tr + 216960*cf*ep*ltt0*nf*tr - 49200*cf*ep*ltt0^2*
            nf*tr + 7200*cf*ep*ltt0^3*nf*tr - 30680*cf*ep*nf*Pi^2*tr + 
           2400*cf*ep*ltt0*nf*Pi^2*tr - 694800*ca*cf*ep*Log[2] + 
           1720800*cf^2*ep*Log[2] - 792000*ca*cf*ep*ltt0*Log[2] + 
           1641600*cf^2*ep*ltt0*Log[2] + 28800*ca*cf*ep*ltt0^2*Log[2] + 
           28800*cf^2*ep*ltt0^2*Log[2] + 2400*ca*cf*ep*Pi^2*Log[2] + 
           2400*cf^2*ep*Pi^2*Log[2] - 96608*cf*ep*nf*tr*Log[2] - 
           1464960*cf*ep*ltt0*nf*tr*Log[2] + 900000*ca*cf*ep*Log[2]^2 - 
           2527200*cf^2*ep*Log[2]^2 - 201600*ca*cf*ep*ltt0*Log[2]^2 - 
           864000*cf^2*ep*ltt0*Log[2]^2 + 1540800*cf*ep*nf*tr*Log[2]^2 - 
           115200*cf*ep*ltt0*nf*tr*Log[2]^2 + 67200*ca*cf*ep*Log[2]^3 + 
           628800*cf^2*ep*Log[2]^3 + 57600*cf*ep*nf*tr*Log[2]^3 + 
           383400*ca*cf*ep*Log[3] - 842400*cf^2*ep*Log[3] + 
           453600*ca*cf*ep*ltt0*Log[3] - 777600*cf^2*ep*ltt0*Log[3] + 
           106416*cf*ep*nf*tr*Log[3] + 717120*cf*ep*ltt0*nf*tr*Log[3] - 
           648000*ca*cf*ep*Log[2]*Log[3] + 1674000*cf^2*ep*Log[2]*Log[3] + 
           115200*ca*cf*ep*ltt0*Log[2]*Log[3] + 446400*cf^2*ep*ltt0*Log[2]*
            Log[3] - 1136640*cf*ep*nf*tr*Log[2]*Log[3] + 57600*cf*ep*ltt0*nf*
            tr*Log[2]*Log[3] - 115200*ca*cf*ep*Log[2]^2*Log[3] - 
           676800*cf^2*ep*Log[2]^2*Log[3] - 57600*cf*ep*nf*tr*Log[2]^2*
            Log[3] + 113400*ca*cf*ep*Log[3]^2 - 194400*cf^2*ep*Log[3]^2 + 
           179280*cf*ep*nf*tr*Log[3]^2 + 43200*ca*cf*ep*Log[2]*Log[3]^2 + 
           183600*cf^2*ep*Log[2]*Log[3]^2 + 14400*cf*ep*nf*tr*Log[2]*
            Log[3]^2 + 108000*ca*cf*ep*PolyLog[2, 1/4] - 43200*cf^2*ep*
            PolyLog[2, 1/4] + 28800*ca*cf*ep*ltt0*PolyLog[2, 1/4] + 
           144000*cf^2*ep*ltt0*PolyLog[2, 1/4] + 215040*cf*ep*nf*tr*
            PolyLog[2, 1/4] - 28800*ca*cf*ep*Log[2]*PolyLog[2, 1/4] - 
           28800*cf^2*ep*Log[2]*PolyLog[2, 1/4] + 97200*ca*cf*ep*
            PolyLog[2, 3/4] - 448200*cf^2*ep*PolyLog[2, 3/4] - 
           57600*ca*cf*ep*ltt0*PolyLog[2, 3/4] - 223200*cf^2*ep*ltt0*
            PolyLog[2, 3/4] + 209760*cf*ep*nf*tr*PolyLog[2, 3/4] - 
           28800*cf*ep*ltt0*nf*tr*PolyLog[2, 3/4] + 57600*ca*cf*ep*Log[2]*
            PolyLog[2, 3/4] + 338400*cf^2*ep*Log[2]*PolyLog[2, 3/4] + 
           28800*cf*ep*nf*tr*Log[2]*PolyLog[2, 3/4] - 43200*ca*cf*ep*Log[3]*
            PolyLog[2, 3/4] - 183600*cf^2*ep*Log[3]*PolyLog[2, 3/4] - 
           14400*cf*ep*nf*tr*Log[3]*PolyLog[2, 3/4] - 14400*ca*cf*ep*
            PolyLog[3, 1/4] + 10800*cf^2*ep*PolyLog[3, 1/4] + 
           14400*cf*ep*nf*tr*PolyLog[3, 1/4] + 43200*ca*cf*ep*
            PolyLog[3, 3/4] + 183600*cf^2*ep*PolyLog[3, 3/4] + 
           14400*cf*ep*nf*tr*PolyLog[3, 3/4] - 28800*ca*cf*ep*Zeta[3] - 
           169200*cf^2*ep*Zeta[3] - 14400*cf*ep*nf*tr*Zeta[3])/57600)}}

